First Results with Heavy-Ion Collisions at LHC from ALICE

In November 2010 the ALICE experiment at CERN has collected the first Pb--Pb collisions at $\sqrt{s_{NN}}$ = 2.76 TeV produced by the LHC. A first characterization of the hot and dense state of matter produced in this new energy domain became available shortly after the run. In this paper we present the results on charged-particle multiplicity, Bose-Einstein correlations, elliptic flow and their dependence on the collision centrality. Results from first measurements of strange and identified particle production and suppression of high-momentum hadrons with respect to $pp$ collisions are also reported.

==> runPANICPaper.sh <==
latex 1L1_Elia
dvips -o 1L1_Elia.ps 1L1_Elia
ps2pdf -sPAPERSIZE=a4 1L1_Elia.ps 1L1_Elia.pdf

